One-loop string amplitudes in AdS$_5\times$S$^5$: Mellin space and sphere splitting

We study string corrections to one-loop amplitudes of single-particle operators ${\cal O}_p$ in $AdS_5 \times S^5$. The tree-level correlators in supergravity enjoy an accidental 10d conformal symmetry. Consequently, one observes a partial degeneracy in the spectrum of anomalous dimensions of double-trace operators and at the same time equality of many different correlators for different external charges $p_{i=1,2,3,4}$. The one-loop contribution is expected to lift such bonus properties, and its precise form can be predicted from tree-level data and consistency with the operator product expansion. Here we present a closed-form Mellin space formula for $\langle {\cal O}_{p_1}{\cal O}_{p_2}{\cal O}_{p_3} {\cal O}_{p_4}\rangle$ at order $(\alpha')^3$, valid for arbitrary external charges $p_{i}$. Our formula makes explicit the lifting of the bonus degeneracy among different correlators through a feature we refer to as `sphere splitting'. While tree-level Mellin amplitudes come with a single crossing symmetric kernel, which defines the pole structure of the $AdS_5\times S^5$ amplitude, our one-loop amplitude naturally splits the $S^5$ part into two separate contributions. The amplitude also exhibits a remarkable consistency with the corresponding flat space IIB amplitude through the large $p$ limit.

==> Ancillary_loop_alphaprime_arXiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    176788,       4583]
NotebookOptionsPosition[    171721,       4412]
NotebookOutlinePosition[    172153,       4430]
CellTagsIndexPosition[    172110,       4427]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["notation", "Subsubsection",
 CellChangeTimes->{{3.86612222314062*^9, 3.8661222241748734`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sh", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\\", "hat"}], " ", "s"}], "}"}]}], "     ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\\", "check"}], " ", "s"}], "}"}]}], "   ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.866122225809923*^9, 3.866122252667095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["section 3.1", "Section",
 CellChangeTimes->{{3.866122123187004*^9, 3.8661221348910522`*^9}}],

Cell[CellGroupData[{

Cell["formula (3.7)", "Subsection",
 CellChangeTimes->{{3.8661221377551613`*^9, 3.8661221488911667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"littlew", 
   RowBox[{"(*", " ", 
    RowBox[{"of", " ", "sh", " ", "and", " ", "sc"}], " ", "*)"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"\[CapitalSigma]", "-", "1"}], ",", "3"}], "]"}], "180"], " ", 
    
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "36"}], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["sc", "4"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["cs", "2"], " ", "sh"}], "+", 
      RowBox[{"48", " ", "sc", " ", "sh"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "sh"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["sc", "2"], " ", "sh"}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["sc", "3"], " ", "sh"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["sh", "2"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sh", "2"]}], "+", 
      RowBox[{"144", " ", "sc", " ", 
       SuperscriptBox["sh", "2"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["sh", "2"]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["sh", "3"]}], "-", 
      RowBox[{"384", " ", "sc", " ", 
       SuperscriptBox["sh", "3"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["sh", "4"]}], "+", 
      RowBox[{"72", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"126", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"364", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"308", " ", 
       SuperscriptBox["sc", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"72", " ", "sh", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"126", " ", 
       SuperscriptBox["cs", "2"], " ", "sh", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["sc", "2"], " ", "sh", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"224", " ", 
       SuperscriptBox["sc", "3"], " ", "sh", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"364", " ", 
       SuperscriptBox["sh", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sh", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"480", " ", "sc", " ", 
       SuperscriptBox["sh", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["sh", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"224", " ", "sc", " ", 
       SuperscriptBox["sh", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"308", " ", 
       SuperscriptBox["sh", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"168", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"518", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"420", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"142", " ", 
       SuperscriptBox["sc", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"168", " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["cs", "2"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"332", " ", "sc", " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["sc", "2"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["sc", "3"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"518", " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"108", " ", "sc", " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"156", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"420", " ", 
       SuperscriptBox["sh", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"64", " ", "sc", " ", 
       SuperscriptBox["sh", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"142", " ", 
       SuperscriptBox["sh", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"198", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"254", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["sc", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"198", " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["sc", "2"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"56", " ", 
       SuperscriptBox["sc", "3"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"254", " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"120", " ", "sc", " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["sh", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"56", " ", "sc", " ", 
       SuperscriptBox["sh", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["sh", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"66", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["sc", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"66", " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"80", " ", "sc", " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["sc", "2"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["sc", "3"], " ", "sh", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"36", " ", "sc", " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["sh", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["sh", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"8", " ", "sc", " ", 
       SuperscriptBox["sh", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["sh", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.866122149769156*^9, 3.86612215126712*^9}, {
  3.866122212804937*^9, 3.866122218859601*^9}, {3.866122263633239*^9, 
  3.866122284216161*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["formula (3.10)", "Subsection",
 CellChangeTimes->{{3.8661221377551613`*^9, 3.8661221488911667`*^9}, {
  3.8661224015210447`*^9, 3.866122402039391*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sm", "=", " ", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", "sh"}], "-", 
    RowBox[{"\[Beta]", " ", "sc"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"St", "=", " ", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", "sh"}], "+", 
    RowBox[{"\[Beta]", " ", "sc"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866122429817211*^9, 3.86612243546371*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"littlewtilde", 
   RowBox[{"(*", " ", 
    RowBox[{"of", " ", "\[Alpha]", " ", "and", " ", "\[Beta]"}], " ", "*)"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"+", "1"}], "/", "90"}], 
     RowBox[{"(", " ", 
      RowBox[{"Sm", "-", 
       RowBox[{"3", " ", "\[CapitalSigma]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"Sm", "-", 
       RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"Sm", "-", "\[CapitalSigma]"}], ")"}], "Sm"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[CapitalSigma]", "2"], "-", 
       SuperscriptBox["cs", "2"]}], "20"], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["Sm", "2"]}], "-", 
       RowBox[{"6", " ", "Sm", " ", "\[CapitalSigma]"}], "-", 
       SuperscriptBox["cs", "2"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "30"], "St", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["Sm", "2"]}], "-", 
       RowBox[{"9", " ", "Sm", " ", "\[CapitalSigma]"}], " ", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["cs", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "180"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Sm", "2"], " ", "-", 
       RowBox[{"36", " ", "Sm", " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"36", 
        RowBox[{"(", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]", "2"], "-", 
          SuperscriptBox["cs", "2"]}], ")"}]}], "+", " ", 
       RowBox[{"7", " ", 
        SuperscriptBox["St", "2"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866122405259568*^9, 3.866122446176605*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["section 3.2.1", "Section",
 CellChangeTimes->{{3.866122123187004*^9, 3.8661221348910522`*^9}, {
  3.866122476257155*^9, 3.866122476583417*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "formula 3.23: residue in the window @ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "'"}], ")"}], "3"], TraditionalForm]],
  ExpressionUUID -> "82894605-aa78-47ff-a5d3-590b06eceae5"]
}], "Subsection",
 CellChangeTimes->{{3.837448280400914*^9, 3.837448291951336*^9}, {
  3.837448513866424*^9, 3.8374485545993347`*^9}, {3.8661224886730433`*^9, 
  3.866122511255636*^9}},
 ExpressionUUID -> "f61c3df5-5e57-460a-ba00-87f0c742b29a"],

Cell[BoxData[
 RowBox[{"Clear", "[", "Res", "]"}]], "Input",
 CellChangeTimes->{{3.8374488993104687`*^9, 
  3.837448901614724*^9}},ExpressionUUID->"da1dd433-ab5c-4cb2-aa0d-\
ed137fe7dc6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   FractionBox[
    RowBox[{"b", 
     RowBox[{"(", 
      RowBox[{"b", "+", "4"}], ")"}]}], "4"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ctu", "=", 
   RowBox[{"ct", "+", "cu"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.837448601212862*^9, 3.837448639336133*^9}, {
  3.8374488755579557`*^9, 3.8374488784374866`*^9}, {3.8661227474761143`*^9, 
  3.8661227507702837`*^9}},
 ExpressionUUID -> "09be3de9-cc81-48c5-b6b9-9c5b335a07b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"{", 
    RowBox[{"\\r", "m"}], " "}], "*)"}], 
  RowBox[{
   RowBox[{"Res", 
    RowBox[{"(*", 
     RowBox[{"^", "minus"}], "\[IndentingNewLine]", "*)"}], "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["B", "3"], "15"], "+", 
     RowBox[{
      SuperscriptBox["ctu", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        SuperscriptBox["ctu", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "60"], "-", 
        FractionBox["cs", "160"], "-", 
        FractionBox[
         SuperscriptBox["cs", "2"], "960"], "+", 
        FractionBox["\[CapitalSigma]", "96"], "+", 
        FractionBox[
         SuperscriptBox["\[CapitalSigma]", "2"], "960"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["7", "15"], "-", 
        FractionBox["cs", "6"], "-", 
        FractionBox[
         SuperscriptBox["cs", "2"], "60"], "-", 
        FractionBox[
         SuperscriptBox["ctu", "2"], "30"], "+", 
        FractionBox[
         RowBox[{"7", " ", "\[CapitalSigma]"}], "30"], "+", 
        FractionBox[
         SuperscriptBox["\[CapitalSigma]", "2"], "60"]}], ")"}]}], "+", 
     RowBox[{"B", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["4", "15"], "-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["ctu", "2"]}], "60"], "+", 
        FractionBox[
         SuperscriptBox["ctu", "4"], "240"], "+", 
        RowBox[{
         SuperscriptBox["cs", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "30"], "+", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "120"]}], ")"}]}], "+", 
        RowBox[{"cs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "5"]}], "+", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "15"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"cs", " ", "\[CapitalSigma]"}], "15"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "5"], "-", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "10"]}], ")"}], " ", 
         "\[CapitalSigma]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "30"], "-", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "120"]}], ")"}], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "15"]}], "-", 
        FractionBox[
         SuperscriptBox["cs", "3"], "120"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["ctu", "2"]}], "60"], "-", 
        FractionBox[
         SuperscriptBox["ctu", "4"], "160"], "+", 
        RowBox[{"cs", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "15"], "-", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "80"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["cs", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "60"], "-", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "240"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "30"], " ", 
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", "\[CapitalSigma]"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"cs", " ", "\[CapitalSigma]"}], "15"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "120"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["4", "15"]}], "+", 
           FractionBox[
            RowBox[{"13", " ", 
             SuperscriptBox["ctu", "2"]}], "240"], "-", 
           FractionBox[
            SuperscriptBox["ctu", "4"], "480"]}], ")"}], " ", 
         "\[CapitalSigma]"}], "+", 
        FractionBox[
         RowBox[{"cs", " ", 
          SuperscriptBox["\[CapitalSigma]", "2"]}], "120"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "12"]}], "+", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "240"]}], ")"}], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        FractionBox[
         SuperscriptBox["\[CapitalSigma]", "3"], "120"], "+", 
        RowBox[{"B", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "5"]}], "+", 
           FractionBox["cs", "60"], "+", 
           FractionBox[
            SuperscriptBox["cs", "2"], "60"], "+", 
           FractionBox[
            SuperscriptBox["ctu", "2"], "20"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["7", "60"]}], "+", 
              FractionBox[
               SuperscriptBox["ctu", "2"], "60"]}], ")"}], " ", 
            "\[CapitalSigma]"}], "-", 
           FractionBox[
            SuperscriptBox["\[CapitalSigma]", "2"], "60"]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{"2", "n"}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.837448599658317*^9, 3.837448647122431*^9, {3.837448895046781*^9, 
   3.837448895494182*^9}, {3.8661225182734423`*^9, 3.8661225200653887`*^9}, {
   3.866122639450889*^9, 3.8661226401688128`*^9}, {3.866126346696512*^9, 
   3.866126347886868*^9}, {3.866126678846456*^9, 3.8661266957567997`*^9}},
 ExpressionUUID -> "0a52d6fd-39cc-4e25-a1f4-4fdf054ff93d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"note", " ", "2", "n"}], "=", 
   RowBox[{"\[Tau]", " ", 
    RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "value", " ", "of", " ", 
    "the", " ", "twist"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.866126549314069*^9, 3.866126552692425*^9}, {
  3.866130381852023*^9, 3.866130391328306*^9}}]
}, Closed]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"4e906eb6-a6f0-41c3-a3bd-5d3a6d30d6de"],

Cell[CellGroupData[{

Cell["section 3.2.2", "Section",
 CellChangeTimes->{{3.837448280400914*^9, 3.8374483165425377`*^9}, {
  3.866127093219664*^9, 3.866127121281662*^9}},
 ExpressionUUID -> "f5d5b5dc-53f1-4d58-9448-091423b0c409"],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_6", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.866127411369931*^9, 3.866127412961782*^9}, {3.8673313135423517`*^9, 
   3.867331315598401*^9}},
 ExpressionUUID -> "a9f83802-3c1c-45d2-aa3e-db51035725ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "6", "]"}], "=", 
   RowBox[{
    FractionBox["1", "60"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "cs", "+", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"cs", "+", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8661271324338207`*^9, 3.866127137489882*^9}, 
   3.8661271895778723`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_5", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621123969022*^9}, {
   3.8661274083089447`*^9, 3.866127409273744*^9}, {3.867331318102386*^9, 
   3.867331318438354*^9}},
 ExpressionUUID -> "5b93d983-3f21-47b2-9ab9-23bbf70d1124"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "5", "]"}], "=", 
   RowBox[{
    FractionBox["1", "60"], " ", 
    RowBox[{"(", 
     RowBox[{"cs", "+", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "30"}], "+", 
      RowBox[{"11", " ", "cs"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      SuperscriptBox["ctu", "2"], "+", 
      RowBox[{"30", " ", "sc"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"9", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"3", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"2", " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      SuperscriptBox["\[CapitalSigma]", "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8661271811506*^9, 3.866127187418201*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_4", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.840621136232926*^9, 3.8406211367522593`*^9}, {3.866127402940454*^9, 
   3.866127403945841*^9}, {3.8673313197581873`*^9, 3.867331319958227*^9}},
 ExpressionUUID -> "9b8c2c58-9b39-436d-9cc7-e610d1e96af8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["1", "240"], " ", 
    RowBox[{"(", 
     RowBox[{"64", "-", 
      RowBox[{"576", " ", "cs"}], "+", 
      RowBox[{"116", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"40", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      SuperscriptBox["ctu", "4"], "-", 
      RowBox[{"960", " ", "sc"}], "+", 
      RowBox[{"728", " ", "cs", " ", "sc"}], "+", 
      RowBox[{"116", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"440", " ", "cs", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["sc", "4"]}], "-", 
      RowBox[{"480", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"104", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"150", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"600", " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"120", " ", "cs", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"440", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"120", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"102", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"4", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"24", " ", "cs", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"6", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"12", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.866127216275881*^9, 3.866127221754744*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_3", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.84062114889714*^9, 3.8406211506736526`*^9}, {3.866127396044753*^9, 
   3.86612739690558*^9}, {3.8673313215659246`*^9, 3.867331321750174*^9}},
 ExpressionUUID -> "d37eaa0e-772e-4fc8-8217-0180bfda810f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "3", "]"}], "=", 
   RowBox[{
    FractionBox["1", "240"], " ", 
    RowBox[{"(", 
     RowBox[{"384", "-", 
      RowBox[{"960", " ", "cs"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"142", " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"29", " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "5"]}], "-", 
      RowBox[{"104", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"58", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"2", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"1216", " ", "sc"}], "+", 
      RowBox[{"1056", " ", "cs", " ", "sc"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["cs", "3"], " ", "sc"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "4"], " ", "sc"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "-", 
      RowBox[{"48", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "4"], " ", "sc"}], "+", 
      RowBox[{"2080", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"672", " ", "cs", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"40", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"1600", " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"320", " ", "cs", " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"800", " ", 
       SuperscriptBox["sc", "4"]}], "+", 
      RowBox[{"160", " ", "cs", " ", 
       SuperscriptBox["sc", "4"]}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["sc", "5"]}], "-", 
      RowBox[{"384", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"400", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"210", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"60", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"480", " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"320", " ", "cs", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "3"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"24", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"480", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"320", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"160", " ", "cs", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"176", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"42", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"6", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"96", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"96", " ", "cs", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"24", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"32", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"16", " ", "cs", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"2", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"4", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      SuperscriptBox["\[CapitalSigma]", "5"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866127246355345*^9, 3.866127251291059*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_2", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.840621164176907*^9, 3.840621165040975*^9}, {3.8661273866450644`*^9, 
   3.866127387825652*^9}, {3.86733132409415*^9, 3.8673313243101473`*^9}},
 ExpressionUUID -> "377baf2b-6d3a-4e9b-aaf7-72566ca2d6cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "960"]}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "cs", "-", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "768"}], "+", 
      RowBox[{"960", " ", "cs"}], "-", 
      RowBox[{"112", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      SuperscriptBox["cs", "5"], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"12", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"56", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"6", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"768", " ", "sc"}], "-", 
      RowBox[{"1152", " ", "cs", " ", "sc"}], "+", 
      RowBox[{"264", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["cs", "3"], " ", "sc"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "4"], " ", "sc"}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "+", 
      RowBox[{"144", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "4"], " ", "sc"}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"272", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"80", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"800", " ", "cs", " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"240", " ", "cs", " ", 
       SuperscriptBox["sc", "4"]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["sc", "5"]}], "-", 
      RowBox[{"192", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"480", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"40", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"240", " ", "cs", " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"104", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "3"], " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"32", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"160", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"160", " ", "cs", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["sc", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"80", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"120", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"40", " ", "cs", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"112", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"8", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"8", " ", "cs", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"3", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"2", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      SuperscriptBox["\[CapitalSigma]", "5"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866127268371257*^9, 3.86612727414069*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_1", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.840621164176907*^9, 3.840621165040975*^9}, {3.840621218416025*^9, 
   3.840621219807983*^9}, {3.866127377036808*^9, 3.866127378089571*^9}, {
   3.867331326670322*^9, 3.867331326870328*^9}},
 ExpressionUUID -> "5f531f0d-6039-4055-b8e1-d688574f2cd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["1", "960"], " ", 
    RowBox[{"(", 
     RowBox[{"cs", "-", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "cs", "-", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"128", "-", 
      RowBox[{"112", " ", "cs"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"26", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      SuperscriptBox["ctu", "4"], "+", 
      RowBox[{"2", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"160", " ", "sc"}], "+", 
      RowBox[{"256", " ", "cs", " ", "sc"}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "3"], " ", "sc"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "-", 
      RowBox[{"48", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "4"], " ", "sc"}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"192", " ", "cs", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"20", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"224", " ", "cs", " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["sc", "4"]}], "+", 
      RowBox[{"48", " ", "cs", " ", 
       SuperscriptBox["sc", "4"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["sc", "5"]}], "+", 
      RowBox[{"80", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"56", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"96", " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"80", " ", "cs", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"4", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["sc", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"10", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"24", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"8", " ", "cs", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"4", " ", "cs", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"8", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8661273066748943`*^9, 3.866127312947008*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{r}_0", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.840621164176907*^9, 3.840621165040975*^9}, {3.840621228808504*^9, 
   3.8406212296721163`*^9}, {3.8661273627392178`*^9, 
   3.8661273693216753`*^9}, {3.867331328774341*^9, 3.867331329014371*^9}},
 ExpressionUUID -> "03468a21-8ccd-4097-9ae3-eaecaaaa383d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littler", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3840"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "cs", "-", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"cs", "-", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "cs", "-", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "32"}], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"128", " ", "sc"}], "-", 
      RowBox[{"96", " ", "cs", " ", "sc"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "+", 
      RowBox[{"24", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["ctu", "4"], " ", "sc"}], "+", 
      RowBox[{"320", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"128", " ", "cs", " ", 
       SuperscriptBox["sc", "2"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"352", " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"96", " ", "cs", " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"160", " ", 
       SuperscriptBox["sc", "4"]}], "-", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["sc", "4"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["sc", "5"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"96", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", "cs", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["ctu", "2"], " ", "sc", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["sc", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["sc", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8661273290912113`*^9, 3.866127334674461*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["section 3.3", "Section",
 CellChangeTimes->{{3.866130805071423*^9, 3.8661308283743687`*^9}, 
   3.867334509676422*^9},
 ExpressionUUID -> "a3e60ae6-9013-4e3d-87d6-ccadca0543d5"],

Cell[CellGroupData[{

Cell["\\mathpzc{b}_2", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.866127411369931*^9, 3.866127412961782*^9}, {3.867331306790648*^9, 
   3.867331306820455*^9}, {3.867331353086256*^9, 3.8673313551422777`*^9}},
 ExpressionUUID -> "a9f83802-3c1c-45d2-aa3e-db51035725ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littleb", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox["4", "15"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "sc", "+", "\[CapitalSigma]"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.867331210574318*^9, 3.86733123161864*^9}, {
   3.867331293934807*^9, 3.867331294046742*^9}, {3.8673313629581327`*^9, 
   3.8673314024566936`*^9}, 3.867331442534917*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{b}_1", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.866127411369931*^9, 3.866127412961782*^9}, {3.867331306790648*^9, 
   3.867331306820455*^9}, {3.867331353086256*^9, 3.867331373342127*^9}},
 ExpressionUUID -> "a9f83802-3c1c-45d2-aa3e-db51035725ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littleb", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "15"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"16", "-", 
      SuperscriptBox["cs", "2"], "-", 
      RowBox[{"4", " ", "sc"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["sc", "2"]}], "+", 
      RowBox[{"4", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"8", " ", "sc", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.867331210574318*^9, 3.86733123161864*^9}, {
  3.867331293934807*^9, 3.867331294046742*^9}, {3.8673313629581327`*^9, 
  3.867331439774495*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\\mathpzc{b}_0", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9, {3.840621102216784*^9, 3.840621103608988*^9}, {
   3.866127411369931*^9, 3.866127412961782*^9}, {3.867331306790648*^9, 
   3.867331306820455*^9}, {3.867331353086256*^9, 3.867331373342127*^9}, {
   3.867331413767724*^9, 3.867331413950382*^9}},
 ExpressionUUID -> "a9f83802-3c1c-45d2-aa3e-db51035725ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"littleb", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"+", 
     FractionBox["1", "60"]}], " ", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"16", " ", "sc"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "2"], " ", "sc"}], "+", 
      RowBox[{
       SuperscriptBox["cs", "4"], " ", "sc"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["sc", "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["sc", "5"]}], "-", 
      RowBox[{"48", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"464", " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["sc", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["sc", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"296", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"], " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["sc", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"416", " ", 
       SuperscriptBox["sc", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"289", " ", "sc", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.867331421240222*^9, 3.867331425520282*^9}, {
  3.867334352289009*^9, 3.86733437888897*^9}}]
}, Closed]]
}, Open  ]],

Cell["", "Section"],

Cell["", "Section"],

Cell[CellGroupData[{

Cell["Appendix B", "Section",
 CellChangeTimes->{{3.837448333480418*^9, 3.837448340697905*^9}, {
  3.866127450749957*^9, 3.866127454569721*^9}, {3.8661275374782333`*^9, 
  3.866127543092662*^9}},
 ExpressionUUID -> "4e53c719-a94c-48d2-9d39-497a433a6c57"],

Cell[CellGroupData[{

Cell["list for formula B.3", "Subsection",
 CellChangeTimes->{{3.866127545310049*^9, 3.866127550668756*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bs", " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"2", " ", "sc"}], "+", "\[CapitalSigma]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"bt", " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"2", " ", "tc"}], "+", "\[CapitalSigma]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bu", " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"2", " ", "uc"}], "+", "\[CapitalSigma]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bs", "+", "bt", "+", "bu"}], "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"3", "\[CapitalSigma]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sc", "+", "tc", "+", "uc"}], "=", 
          RowBox[{
           RowBox[{"-", "\[CapitalSigma]"}], "-", "2"}]}], ")"}]}]}], " ", 
      "=", " ", 
      RowBox[{"\[CapitalSigma]", "-", "4"}]}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8661294551114407`*^9, 3.866129485693285*^9}, {
  3.866130422240638*^9, 3.866130443436585*^9}, {3.8661311821974497`*^9, 
  3.8661312432963877`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\\cal P6", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448687662218*^9}, 
   3.8374577256811457`*^9},ExpressionUUID->"e0e9c85b-839c-4784-8030-\
fc5a4fdd7c1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP6", "=", 
   RowBox[{
    RowBox[{"+", 
     FractionBox["1", "60"]}], " ", 
    RowBox[{"(", 
     RowBox[{"bs", "+", "cs"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "bs", "+", "cs"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.837448689975815*^9, 3.837448694158289*^9}, {
  3.837456758948845*^9, 3.837456770683003*^9}},
 ExpressionUUID -> "aee8a1de-3b03-4d3c-9a6b-5eea60add3a3"]
}, Closed]],

Cell[CellGroupData[{

Cell["\\cal P5", "Subsection",
 CellChangeTimes->{{3.837448683431489*^9, 3.837448698213685*^9}, 
   3.837457727319365*^9},ExpressionUUID->"d7b5d98d-9297-4943-b451-\
ca4f5283b0e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP5", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "60"]}], " ", 
    RowBox[{"(", 
     RowBox[{"bs", "+", "cs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"30", "-", 
      RowBox[{"15", " ", "bs"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["bs", "2"]}], "-", 
      RowBox[{"11", " ", "cs"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      SuperscriptBox["ctu", "2"], "+", 
      RowBox[{"6", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"5", " ", "bs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"3", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      SuperscriptBox["\[CapitalSigma]", "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.837448689975815*^9, 3.837448714197906*^9}, 
   3.8374489374775143`*^9},
 ExpressionUUID -> "1a2cc065-c159-4c6c-8175-a8b64b7e051a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\\cal P4", "Subsection",
 CellChangeTimes->{{3.8374487628909073`*^9, 3.8374487666735487`*^9}, 
   3.8374577289753513`*^9},ExpressionUUID->"f77231ac-8402-42b1-bd62-\
863192c6d9b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP4", "=", 
   RowBox[{
    FractionBox["1", "240"], " ", 
    RowBox[{"(", 
     RowBox[{"64", "-", 
      RowBox[{"480", " ", "bs"}], "+", 
      RowBox[{"300", " ", 
       SuperscriptBox["bs", "2"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["bs", "3"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["bs", "4"]}], "-", 
      RowBox[{"576", " ", "cs"}], "+", 
      RowBox[{"364", " ", "bs", " ", "cs"}], "-", 
      RowBox[{"110", " ", 
       SuperscriptBox["bs", "2"], " ", "cs"}], "+", 
      RowBox[{"116", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"58", " ", "bs", " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"28", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"40", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      SuperscriptBox["ctu", "4"], "-", 
      RowBox[{"300", " ", "bs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"160", " ", 
       SuperscriptBox["bs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"50", " ", 
       SuperscriptBox["bs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"260", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"280", " ", "bs", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"34", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"48", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"50", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"68", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"48", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"12", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      SuperscriptBox["\[CapitalSigma]", "4"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8374487671919518`*^9, 3.837448770091681*^9}, 
   3.837448954927709*^9},
 ExpressionUUID -> "202c1ffd-3cdd-4b4a-a32c-646bcdf43adc"]
}, Closed]],

Cell[CellGroupData[{

Cell["\\cal P3", "Subsection",
 CellChangeTimes->{{3.8374487628909073`*^9, 3.8374487914009857`*^9}, 
   3.8374577356069202`*^9},ExpressionUUID->"8a9e7f34-616a-4c35-b382-\
5ceabb84ef36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP3", "=", 
   RowBox[{
    FractionBox["1", "240"], " ", 
    RowBox[{"(", 
     RowBox[{"384", "-", 
      RowBox[{"608", " ", "bs"}], "+", 
      RowBox[{"520", " ", 
       SuperscriptBox["bs", "2"]}], "-", 
      RowBox[{"200", " ", 
       SuperscriptBox["bs", "3"]}], "+", 
      RowBox[{"50", " ", 
       SuperscriptBox["bs", "4"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "5"]}], "-", 
      RowBox[{"960", " ", "cs"}], "+", 
      RowBox[{"528", " ", "bs", " ", "cs"}], "-", 
      RowBox[{"168", " ", 
       SuperscriptBox["bs", "2"], " ", "cs"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["bs", "3"], " ", "cs"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "4"], " ", "cs"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"48", " ", "bs", " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"142", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"29", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      RowBox[{"2", " ", "bs", " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "5"]}], "-", 
      RowBox[{"104", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"72", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"58", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"24", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"6", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"2", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"2", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"224", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"800", " ", "bs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"520", " ", 
       SuperscriptBox["bs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["bs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"50", " ", 
       SuperscriptBox["bs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"928", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"496", " ", "bs", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"144", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"46", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"48", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"84", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"8", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"104", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"392", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"286", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"312", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"54", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"28", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"46", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"48", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"104", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"24", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"26", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"10", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.837456695278989*^9, 3.837456698766869*^9}},
 ExpressionUUID -> "27323ddc-5b37-4585-9743-fe729212e67c"]
}, Closed]],

Cell[CellGroupData[{

Cell["\\cal P2", "Subsection",
 CellChangeTimes->{{3.8374487628909073`*^9, 3.837448794872727*^9}, 
   3.837457740750996*^9},ExpressionUUID->"ef84952a-935e-4bc4-a497-\
71ccc483a97f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP2", "=", 
   RowBox[{
    FractionBox["1", "960"], " ", 
    RowBox[{"(", 
     RowBox[{"1536", "-", 
      RowBox[{"1664", " ", "bs"}], "+", 
      RowBox[{"1024", " ", 
       SuperscriptBox["bs", "2"]}], "-", 
      RowBox[{"664", " ", 
       SuperscriptBox["bs", "3"]}], "+", 
      RowBox[{"188", " ", 
       SuperscriptBox["bs", "4"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["bs", "5"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["bs", "6"]}], "-", 
      RowBox[{"1280", " ", "cs"}], "+", 
      RowBox[{"1984", " ", "bs", " ", "cs"}], "-", 
      RowBox[{"488", " ", 
       SuperscriptBox["bs", "2"], " ", "cs"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "3"], " ", "cs"}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["bs", "4"], " ", "cs"}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["bs", "5"], " ", "cs"}], "-", 
      RowBox[{"864", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"216", " ", "bs", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"188", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"208", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"292", " ", "bs", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      RowBox[{"44", " ", "bs", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "5"]}], "-", 
      RowBox[{"2", " ", "bs", " ", 
       SuperscriptBox["cs", "5"]}], "+", 
      SuperscriptBox["cs", "6"], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"384", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"136", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"168", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"12", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"144", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"18", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"18", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"12", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"2688", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"2240", " ", "bs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["bs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"912", " ", 
       SuperscriptBox["bs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["bs", "5"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"3392", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"1888", " ", "bs", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"680", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"156", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"648", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"564", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"10", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "5"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"552", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"356", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"68", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"216", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"264", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"12", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"18", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"18", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2304", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"1736", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"168", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"260", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2376", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"580", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"1008", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"232", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"212", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"636", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"88", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"264", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"72", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"156", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"216", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"96", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"552", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"1316", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"336", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"548", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"848", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"168", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"184", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"116", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"100", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"20", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"252", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"54", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"230", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"282", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"52", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"82", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"2", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.837456733285617*^9, 3.837456737366507*^9}},
 ExpressionUUID -> "75787730-bd08-4503-8fbc-0759d864bde6"]
}, Closed]],

Cell[CellGroupData[{

Cell["\\cal P1", "Subsection",
 CellChangeTimes->{{3.8374487628909073`*^9, 3.837448797496832*^9}, 
   3.837457745086803*^9},ExpressionUUID->"cbd15f52-87ec-4857-a7dd-\
f57631b7305a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP1", "=", 
   RowBox[{
    FractionBox["1", "960"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "512"}], " ", "bs"}], "+", 
      RowBox[{"704", " ", 
       SuperscriptBox["bs", "2"]}], "-", 
      RowBox[{"152", " ", 
       SuperscriptBox["bs", "3"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["bs", "4"]}], "-", 
      RowBox[{"38", " ", 
       SuperscriptBox["bs", "5"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["bs", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["bs", "7"]}], "+", 
      RowBox[{"352", " ", "bs", " ", "cs"}], "-", 
      RowBox[{"664", " ", 
       SuperscriptBox["bs", "2"], " ", "cs"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["bs", "3"], " ", "cs"}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["bs", "4"], " ", "cs"}], "+", 
      RowBox[{"46", " ", 
       SuperscriptBox["bs", "5"], " ", "cs"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["bs", "6"], " ", "cs"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"264", " ", "bs", " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"71", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"88", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"4", " ", "bs", " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"146", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "4"]}], "-", 
      RowBox[{"56", " ", "bs", " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["cs", "5"]}], "-", 
      RowBox[{"4", " ", "bs", " ", 
       SuperscriptBox["cs", "5"]}], "-", 
      RowBox[{
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "5"]}], "-", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"88", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"132", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"46", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"44", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"40", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"40", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"3", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["cs", "5"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"2", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"2", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"6", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"6", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"512", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1248", " ", "bs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"336", " ", 
       SuperscriptBox["bs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"472", " ", 
       SuperscriptBox["bs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"308", " ", 
       SuperscriptBox["bs", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["bs", "5"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["bs", "6"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"288", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"1120", " ", "bs", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"712", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"376", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"290", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["bs", "5"], " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"592", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"508", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"526", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"332", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"37", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"332", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"86", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "5"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"2", " ", "bs", " ", 
       SuperscriptBox["cs", "5"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"244", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"138", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"156", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"196", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"74", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"180", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"4", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"6", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"6", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"18", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"1152", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"560", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"344", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"772", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"204", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"85", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"464", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"820", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"962", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"688", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"159", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"628", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"452", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"558", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"62", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"206", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"84", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"15", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["cs", "5"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"136", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"280", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"76", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"176", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"216", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"36", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"12", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"12", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"608", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"404", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"1178", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"272", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"152", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"692", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"540", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"776", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"130", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"412", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"46", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"28", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"168", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"44", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"82", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"76", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"84", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"762", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"155", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"154", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"50", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"430", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"115", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"14", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"40", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"24", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"172", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"18", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"89", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"98", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"66", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "-", 
      RowBox[{"28", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "+", 
      RowBox[{"12", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[CapitalSigma]", "7"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.837456822730538*^9, 3.837456827212335*^9}},
 ExpressionUUID -> "0af9d15d-ae8a-410f-b845-f4222b14144d"]
}, Closed]],

Cell[CellGroupData[{

Cell["\\cal P0", "Subsection",
 CellChangeTimes->{{3.8374487628909073`*^9, 3.8374488009603024`*^9}, 
   3.837457752334434*^9},ExpressionUUID->"09bbac8b-4beb-4a04-904f-\
6c6b82c325c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calP0", "=", 
   RowBox[{
    FractionBox["1", "3840"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "128"}], " ", 
       SuperscriptBox["bs", "2"]}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["bs", "3"]}], "-", 
      RowBox[{"176", " ", 
       SuperscriptBox["bs", "4"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["bs", "5"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "6"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "7"]}], "+", 
      SuperscriptBox["bs", "8"], "+", 
      RowBox[{"384", " ", "bs", " ", "cs"}], "+", 
      RowBox[{"512", " ", 
       SuperscriptBox["bs", "2"], " ", "cs"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "3"], " ", "cs"}], "-", 
      RowBox[{"200", " ", 
       SuperscriptBox["bs", "4"], " ", "cs"}], "-", 
      RowBox[{"148", " ", 
       SuperscriptBox["bs", "5"], " ", "cs"}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["bs", "6"], " ", "cs"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["bs", "7"], " ", "cs"}], "-", 
      RowBox[{"192", " ", "bs", " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"336", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["cs", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "6"], " ", 
       SuperscriptBox["cs", "2"]}], "-", 
      RowBox[{"96", " ", "bs", " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"224", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"46", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["cs", "3"]}], "+", 
      RowBox[{"48", " ", "bs", " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "4"]}], "+", 
      RowBox[{"128", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["bs", "6"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"128", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"208", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["bs", "5"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"48", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"148", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"84", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"12", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"]}], "-", 
      RowBox[{"8", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"8", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"6", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"4", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "4"]}], "-", 
      RowBox[{"128", " ", "bs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"1088", " ", 
       SuperscriptBox["bs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1360", " ", 
       SuperscriptBox["bs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"400", " ", 
       SuperscriptBox["bs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"444", " ", 
       SuperscriptBox["bs", "5"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"88", " ", 
       SuperscriptBox["bs", "6"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["bs", "7"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1152", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1024", " ", "bs", " ", "cs", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1552", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"1280", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"924", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"312", " ", 
       SuperscriptBox["bs", "5"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"34", " ", 
       SuperscriptBox["bs", "6"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"192", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"32", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1392", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"1020", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"396", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"544", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"668", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"208", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"128", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"256", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"368", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"204", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"84", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"208", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"192", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"540", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"264", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"452", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"116", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"120", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"4", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"8", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"24", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"18", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"512", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"1024", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"1344", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"1724", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"312", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["bs", "6"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"512", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"368", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2736", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"1988", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"924", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "5"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"1776", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"1764", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"924", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"796", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"348", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"36", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"160", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"288", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"512", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"50", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"288", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"816", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"504", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"304", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"360", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"32", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"24", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"24", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
      RowBox[{"24", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"208", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"1968", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"1484", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"564", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["bs", "5"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"944", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"2336", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"3500", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"1392", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"228", " ", 
       SuperscriptBox["bs", "4"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"1524", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"1056", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"116", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"256", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"4", " ", "bs", " ", 
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"512", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"76", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"352", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"384", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"148", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"84", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
      RowBox[{"8", " ", "bs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["ctu", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
      RowBox[{"352", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"1256", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"1796", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"534", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"129", " ", 
       SuperscriptBox["bs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"680", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"1688", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"1122", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"252", " ", 
       SuperscriptBox["bs", "3"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"372", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"594", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"150", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"28", " ", "bs", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["cs", "4"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"96", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"56", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"96", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
      RowBox[{"80", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
      RowBox[{"272", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"840", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"228", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"102", " ", 
       SuperscriptBox["bs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"360", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"456", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["bs", "2"], " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"132", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"66", " ", "bs", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["cs", "3"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"16", " ", "bs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "-", 
      RowBox[{"16", " ", "cs", " ", 
       SuperscriptBox["ctu", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "5"]}], "+", 
      RowBox[{"160", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "+", 
      RowBox[{"8", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "+", 
      RowBox[{"44", " ", 
       SuperscriptBox["bs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "-", 
      RowBox[{"72", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "-", 
      RowBox[{"56", " ", "bs", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["cs", "2"], " ", 
       SuperscriptBox["\[CapitalSigma]", "6"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[CapitalSigma]", "7"]}], "-", 
      RowBox[{"8", " ", "bs", " ", 
       SuperscriptBox["\[CapitalSigma]", "7"]}], "+", 
      RowBox[{"8", " ", "cs", " ", 
       SuperscriptBox["\[CapitalSigma]", "7"]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.83745690368801*^9, 3.837456909772458*^9}},
 ExpressionUUID -> "99dfe9ca-2037-417b-9736-45ea0749dc78"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\

Checking \\calP = little r + little b\
\>", "Subsection",
 CellChangeTimes->{{3.867334401177135*^9, 3.867334410527974*^9}, {
   3.86733447367336*^9, 3.867334491768056*^9}, 3.867335052953907*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"calP6", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"littler", "[", "6", "]"}]}], "//", "Factor"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calP5", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"littler", "[", "5", "]"}]}], "//", "Factor"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calP4", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"littler", "[", "4", "]"}]}], "//", "Factor"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calP3", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"littler", "[", "3", "]"}]}], "//", 
  "Factor"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.867334421345707*^9, 3.8673344526404448`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.867334426291017*^9, 3.867334452873242*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.867334426291017*^9, 3.8673344528832293`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.867334426291017*^9, 3.8673344528906393`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.867334426291017*^9, 3.867334452898287*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"calP2", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"littler", "[", "2", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"sc", "+", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "+", "cs"}], "2"], "-", "z"}], ",", 
         RowBox[{"z", "+", "1"}]}], "]"}], "/.", 
       RowBox[{"z", "\[Rule]", " ", "2"}]}], ")"}], 
     RowBox[{"littleb", "[", "2", "]"}]}]}], "//", "Factor"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calP1", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"littler", "[", "1", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"sc", "+", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "+", "cs"}], "2"], "-", "z"}], ",", 
         RowBox[{"z", "+", "1"}]}], "]"}], "/.", 
       RowBox[{"z", "\[Rule]", " ", "1"}]}], ")"}], 
     RowBox[{"littleb", "[", "1", "]"}]}]}], "//", "Factor"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calP0", "/.", 
    RowBox[{"{", 
     RowBox[{"bs", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"2", " ", "sc"}], "+", " ", "\[CapitalSigma]"}]}], "}"}]}], "//",
    "Factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"littler", "[", "0", "]"}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"sc", "+", 
         FractionBox[
          RowBox[{"\[CapitalSigma]", "+", "cs"}], "2"], "-", "z"}], ",", 
        RowBox[{"z", "+", "1"}]}], "]"}], "/.", 
      RowBox[{"z", "\[Rule]", " ", "0"}]}], ")"}], 
    RowBox[{"littleb", "[", "0", "]"}]}]}], "//", "Factor"}]}], "Input",
 CellChangeTimes->{{3.867331604978088*^9, 3.8673316564486628`*^9}, {
  3.867331723596189*^9, 3.867331813364039*^9}, {3.867331995974679*^9, 
  3.867332067315876*^9}, {3.86733425633016*^9, 3.8673343556169167`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.867331603517487*^9, {3.867331652149172*^9, 3.8673316567015467`*^9}, {
   3.867331726631317*^9, 3.867331813793832*^9}, {3.86733205265351*^9, 
   3.867332070637898*^9}, {3.8673342766630383`*^9, 3.86733435611831*^9}, 
   3.867334414147972*^9, 3.867334454803275*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.867331603517487*^9, {3.867331652149172*^9, 3.8673316567015467`*^9}, {
   3.867331726631317*^9, 3.867331813793832*^9}, {3.86733205265351*^9, 
   3.867332070637898*^9}, {3.8673342766630383`*^9, 3.86733435611831*^9}, 
   3.867334414147972*^9, 3.867334454813095*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.867331603517487*^9, {3.867331652149172*^9, 3.8673316567015467`*^9}, {
   3.867331726631317*^9, 3.867331813793832*^9}, {3.86733205265351*^9, 
   3.867332070637898*^9}, {3.8673342766630383`*^9, 3.86733435611831*^9}, 
   3.867334414147972*^9, 3.867334454820513*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"564b3b2a-5e96-4995-b855-92a8aad025bd"],

Cell[CellGroupData[{

Cell["section 3.5: Large p limit in the s-channel", "Section",
 CellChangeTimes->{{3.8380513673847837`*^9, 3.838051373199172*^9}, {
  3.8661312960167713`*^9, 3.866131297264113*^9}},
 ExpressionUUID -> "70880864-1b3b-4916-adab-8be6944273ac"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bS", "\[Rule]", 
    RowBox[{"sc", "+", "sh"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"bT", "\[Rule]", 
    RowBox[{"tc", "+", "th"}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.8661303284875507`*^9, 3.8661303441500883`*^9}}],

Cell[CellGroupData[{

Cell[" computation mentioned in the text ", "Subsection",
 CellChangeTimes->{{3.866130336605764*^9, 3.866130338941599*^9}, {
  3.866131267865374*^9, 3.86613129477776*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"listacalP", "=", 
   RowBox[{"{", 
    RowBox[{
    "calP0", ",", "calP1", ",", "calP2", ",", "calP3", ",", "calP4", ",", 
     "calP5", ",", "calP6"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.838051396507893*^9, 3.838051410509945*^9}, 
   3.83805155101999*^9},
 ExpressionUUID -> "2a91ddc7-f16d-44cf-a2a8-ebeb768590e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largeplimit", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"listacalP", "\[LeftDoubleBracket]", 
         RowBox[{"pole", "+", "1"}], "\[RightDoubleBracket]"}], 
        RowBox[{"bS", "-", "pole"}]], "*", 
       RowBox[{"FunctionExpand", "[", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"bs", "-", "cs"}], "2"], "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"bs", "-", "cs"}], "2"], "-", "pole"}], "]"}]], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"pole", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeplimit", "=", 
   RowBox[{"largeplimit", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bS", "\[Rule]", " ", 
       RowBox[{"p", " ", "bS"}]}], ",", 
      RowBox[{"bs", "\[Rule]", " ", 
       RowBox[{"p", " ", "bs"}]}], ",", " ", 
      RowBox[{"cs", "\[Rule]", " ", 
       RowBox[{"p", " ", "cs"}]}], ",", 
      RowBox[{"ctu", "\[Rule]", " ", 
       RowBox[{"p", " ", "ctu"}]}], ",", " ", 
      RowBox[{"\[CapitalSigma]", "\[Rule]", " ", 
       RowBox[{"p", " ", "\[CapitalSigma]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeplimit", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"largeplimit", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", 
       RowBox[{"-", "8"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"largeplimit", "=", 
    RowBox[{"largeplimit", "//", "Factor"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"vanishing", "=", 
  RowBox[{
   RowBox[{"largeplimit", ".", 
    RowBox[{"PadRight", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "7", ",", "1"}], "]"}]}], "//", 
   "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.8358637790402*^9, 3.835863915971694*^9}, {
  3.835863960609684*^9, 3.835863966033204*^9}, {3.835866298012041*^9, 
  3.835866301073345*^9}, {3.835868475050099*^9, 3.835868505615041*^9}, {
  3.836054185056623*^9, 3.836054307884531*^9}, {3.8364651855934134`*^9, 
  3.83646519632763*^9}, {3.8380513765757504`*^9, 3.83805146389467*^9}, {
  3.83805170593441*^9, 3.838051737132414*^9}, {3.8661302651892157`*^9, 
  3.866130310360285*^9}, {3.867322685976632*^9, 3.86732268606396*^9}, {
  3.867322960626732*^9, 3.86732296255265*^9}},
 ExpressionUUID -> "fc4b6984-028a-48ad-9f93-4f6eb6d75578"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.83805131186938*^9, 3.83805147821732*^9, 3.838051557562388*^9, {
   3.838051719866781*^9, 3.8380517384064693`*^9}, 3.867322576187758*^9, 
   3.867322687902617*^9, 3.867322963765576*^9, 3.8673376065948153`*^9},
 ExpressionUUID -> "b68c969d-e787-4eb7-843e-0de9c40f9424"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"explicit", " ", "form"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.867337556207528*^9, 3.867337559120036*^9}}],

Cell[CellGroupData[{

Cell[BoxData["largeplimit"], "Input",
 ExpressionUUID -> "d5becb1a-9e66-406e-ad51-0d9c1efddee3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "-", "cs"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "-", "cs", "-", 
        RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "-", "ctu", "-", "\[CapitalSigma]"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "+", "ctu", "-", "\[CapitalSigma]"}], ")"}], "2"]}], 
    RowBox[{"7680", " ", "bS"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"bs", "-", "cs"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"bs", "-", "cs", "-", 
         RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"bs", "-", "ctu", "-", "\[CapitalSigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"bs", "+", "ctu", "-", "\[CapitalSigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["bs", "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["bs", "2"], " ", "cs"}], "-", 
        RowBox[{"bs", " ", 
         SuperscriptBox["cs", "2"]}], "+", 
        SuperscriptBox["cs", "3"], "-", 
        RowBox[{"2", " ", "bs", " ", 
         SuperscriptBox["ctu", "2"]}], "+", 
        RowBox[{"2", " ", "cs", " ", 
         SuperscriptBox["ctu", "2"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["bs", "2"], " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"4", " ", "bs", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
        RowBox[{
         SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"4", " ", "bs", " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        RowBox[{"2", " ", "cs", " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], ")"}]}], 
     RowBox[{"3840", " ", "bS"}]]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7680", " ", "bS"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "-", "cs"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"bs", "-", "cs", "-", 
       RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["bs", "5"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["bs", "4"], " ", "cs"}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["bs", "3"], " ", 
        SuperscriptBox["cs", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["cs", "3"]}], "+", 
       RowBox[{"bs", " ", 
        SuperscriptBox["cs", "4"]}], "-", 
       SuperscriptBox["cs", "5"], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["bs", "3"], " ", 
        SuperscriptBox["ctu", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["bs", "2"], " ", "cs", " ", 
        SuperscriptBox["ctu", "2"]}], "+", 
       RowBox[{"8", " ", "bs", " ", 
        SuperscriptBox["cs", "2"], " ", 
        SuperscriptBox["ctu", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["cs", "3"], " ", 
        SuperscriptBox["ctu", "2"]}], "+", 
       RowBox[{"6", " ", "bs", " ", 
        SuperscriptBox["ctu", "4"]}], "-", 
       RowBox[{"6", " ", "cs", " ", 
        SuperscriptBox["ctu", "4"]}], "-", 
       RowBox[{"70", " ", 
        SuperscriptBox["bs", "4"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["bs", "3"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"16", " ", "bs", " ", 
        SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"24", " ", "bs", " ", "cs", " ", 
        SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["cs", "2"], " ", 
        SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["bs", "3"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["bs", "2"], " ", "cs", " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
       RowBox[{"52", " ", "bs", " ", 
        SuperscriptBox["cs", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["cs", "3"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
       RowBox[{"44", " ", "bs", " ", 
        SuperscriptBox["ctu", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
       RowBox[{"4", " ", "cs", " ", 
        SuperscriptBox["ctu", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       RowBox[{"8", " ", "bs", " ", "cs", " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["cs", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["ctu", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       RowBox[{"38", " ", "bs", " ", 
        SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
       RowBox[{"2", " ", "cs", " ", 
        SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[CapitalSigma]", "5"]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3840", " ", "bS"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"bs", "-", "cs"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["bs", "5"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["bs", "4"], " ", "cs"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["bs", "3"], " ", 
         SuperscriptBox["cs", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["bs", "2"], " ", 
         SuperscriptBox["cs", "3"]}], "+", 
        RowBox[{"2", " ", "bs", " ", 
         SuperscriptBox["cs", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["cs", "5"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["bs", "3"], " ", 
         SuperscriptBox["ctu", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["bs", "2"], " ", "cs", " ", 
         SuperscriptBox["ctu", "2"]}], "+", 
        RowBox[{"6", " ", "bs", " ", 
         SuperscriptBox["cs", "2"], " ", 
         SuperscriptBox["ctu", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["cs", "3"], " ", 
         SuperscriptBox["ctu", "2"]}], "+", 
        RowBox[{"2", " ", "bs", " ", 
         SuperscriptBox["ctu", "4"]}], "-", 
        RowBox[{"2", " ", "cs", " ", 
         SuperscriptBox["ctu", "4"]}], "-", 
        RowBox[{"50", " ", 
         SuperscriptBox["bs", "4"], " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["bs", "3"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
        
        RowBox[{"48", " ", 
         SuperscriptBox["bs", "2"], " ", 
         SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "-", 
        RowBox[{"12", " ", "bs", " ", 
         SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["cs", "4"], " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["bs", "2"], " ", 
         SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
        RowBox[{"8", " ", "bs", " ", "cs", " ", 
         SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["cs", "2"], " ", 
         SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["ctu", "4"], " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["bs", "3"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["bs", "2"], " ", "cs", " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        RowBox[{"54", " ", "bs", " ", 
         SuperscriptBox["cs", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["cs", "3"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        RowBox[{"28", " ", "bs", " ", 
         SuperscriptBox["ctu", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        RowBox[{"8", " ", "cs", " ", 
         SuperscriptBox["ctu", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["bs", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
        RowBox[{"24", " ", "bs", " ", "cs", " ", 
         SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["cs", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["ctu", "2"], " ", 
         SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
        RowBox[{"26", " ", "bs", " ", 
         SuperscriptBox["\[CapitalSigma]", "4"]}], "+", 
        RowBox[{"10", " ", "cs", " ", 
         SuperscriptBox["\[CapitalSigma]", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalSigma]", "5"]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7680", " ", "bS"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "-", "cs"}], ")"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["bs", "4"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["cs", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["cs", "4"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["ctu", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["cs", "2"], " ", 
        SuperscriptBox["ctu", "2"]}], "+", 
       SuperscriptBox["ctu", "4"], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["bs", "3"], " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["bs", "2"], " ", "cs", " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"34", " ", "bs", " ", 
        SuperscriptBox["cs", "2"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["cs", "3"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"16", " ", "bs", " ", 
        SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"12", " ", "cs", " ", 
        SuperscriptBox["ctu", "2"], " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["bs", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
       RowBox[{"48", " ", "bs", " ", "cs", " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["cs", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["ctu", "2"], " ", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], "-", 
       RowBox[{"16", " ", "bs", " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "-", 
       RowBox[{"12", " ", "cs", " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       SuperscriptBox["\[CapitalSigma]", "4"]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"bs", "-", "cs"}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{"bs", "+", "cs"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["bs", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["cs", "2"]}], "-", 
        SuperscriptBox["ctu", "2"], "-", 
        RowBox[{"5", " ", "bs", " ", "\[CapitalSigma]"}], "-", 
        RowBox[{"3", " ", "cs", " ", "\[CapitalSigma]"}], "+", 
        SuperscriptBox["\[CapitalSigma]", "2"]}], ")"}]}], 
     RowBox[{"3840", " ", "bS"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "-", "cs"}], ")"}], "7"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"bs", "+", "cs"}], ")"}], "2"]}], 
    RowBox[{"7680", " ", "bS"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.838051515394384*^9, 3.83805156040447*^9, {3.838051723053672*^9, 
   3.838051741391313*^9}, 3.8673229666365547`*^9},
 ExpressionUUID -> "8c1f9c30-dcf5-48a3-accc-abe5aa873933"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "it", " ", "only", " ", "comes", " ", "from", " ", "little", " ", "r"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8673375350729103`*^9, 3.867337542120104*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largeplimit", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"littler", "[", "pole", "]"}], "/.", 
          RowBox[{"sc", "\[Rule]", 
           FractionBox[
            RowBox[{"bs", "-", " ", "\[CapitalSigma]"}], "2"]}]}], " ", ")"}], 
        RowBox[{"bS", "-", "pole"}]], "*", 
       RowBox[{"FunctionExpand", "[", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"bs", "-", "cs"}], "2"], "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"bs", "-", "cs"}], "2"], "-", "pole"}], "]"}]], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"pole", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeplimit", "=", 
   RowBox[{"largeplimit", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bS", "\[Rule]", " ", 
       RowBox[{"p", " ", "bS"}]}], ",", 
      RowBox[{"bs", "\[Rule]", " ", 
       RowBox[{"p", " ", "bs"}]}], ",", " ", 
      RowBox[{"cs", "\[Rule]", " ", 
       RowBox[{"p", " ", "cs"}]}], ",", 
      RowBox[{"ctu", "\[Rule]", " ", 
       RowBox[{"p", " ", "ctu"}]}], ",", " ", 
      RowBox[{"\[CapitalSigma]", "\[Rule]", " ", 
       RowBox[{"p", " ", "\[CapitalSigma]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeplimit", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"largeplimit", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", 
       RowBox[{"-", "8"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"largeplimit", "=", 
    RowBox[{"largeplimit", "//", "Factor"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"vanishing", "=", 
  RowBox[{
   RowBox[{"largeplimit", ".", 
    RowBox[{"PadRight", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "7", ",", "1"}], "]"}]}], "//", 
   "Factor"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8673374222058496`*^9, 3.867337439451992*^9}, {
  3.867337470453479*^9, 3.8673375262648363`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.867337526614562*^9, {3.867337591893174*^9, 3.8673376106556168`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"we", " ", "can", " ", "see", " ", "the", " ", 
   SuperscriptBox["p", "7"], " ", 
   RowBox[{"doesn", "'"}], "t", " ", "vanish"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.867322941729227*^9, 3.867322956097653*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largeplimit", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"listacalP", "\[LeftDoubleBracket]", 
         RowBox[{"pole", "+", "1"}], "\[RightDoubleBracket]"}], 
        RowBox[{"bS", "-", "pole"}]], "*", 
       RowBox[{"FunctionExpand", "[", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"bs", "-", "cs"}], "2"], "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"bs", "-", "cs"}], "2"], "-", "pole"}], "]"}]], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"pole", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeplimit", "=", 
   RowBox[{"largeplimit", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bS", "\[Rule]", " ", 
       RowBox[{"p", " ", "bS"}]}], ",", 
      RowBox[{"bs", "\[Rule]", " ", 
       RowBox[{"p", " ", "bs"}]}], ",", " ", 
      RowBox[{"cs", "\[Rule]", " ", 
       RowBox[{"p", " ", "cs"}]}], ",", 
      RowBox[{"ctu", "\[Rule]", " ", 
       RowBox[{"p", " ", "ctu"}]}], ",", " ", 
      RowBox[{"\[CapitalSigma]", "\[Rule]", " ", 
       RowBox[{"p", " ", "\[CapitalSigma]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"largeplimit", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"largeplimit", ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "\[Infinity]", ",", 
       RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"largeplimit", "=", 
    RowBox[{"largeplimit", "//", "Factor"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"vanishing", "=", 
  RowBox[{
   RowBox[{"largeplimit", ".", 
    RowBox[{"PadRight", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "7", ",", "1"}], "]"}]}], "//", 
   "Factor"}]}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"81faef06-d0fc-483c-b87b-0103c2a5b38d"],

Cell[CellGroupData[{

Cell[TextData[{
 "preamplitude @ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "'"}], ")"}], "5"], TraditionalForm]],ExpressionUUID->
  "991e1f4b-850b-44bd-ba8f-c79329c1ba5f"]
}], "Section",
 CellChangeTimes->{{3.838758707435693*^9, 
  3.838758724655364*^9}},ExpressionUUID->"5bc89af8-de74-49f2-bff9-\
e401d03eb83d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preampalph5maxlog", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "5040"], 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"43", " ", 
            SuperscriptBox["bs", "2"]}], "+", 
           SuperscriptBox["bt", "2"], "+", 
           SuperscriptBox["bu", "2"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["7", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalSigma]", "-", "4"}], ")"}], " ", 
         "\[CapitalSigma]", "  ", "k35"}], "-", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"133", " ", "bs"}], "-", 
           RowBox[{"47", " ", "bt"}], "-", 
           RowBox[{"47", " ", "bu"}]}], ")"}], " ", "\[CapitalSigma]", " ", 
         "k31"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"47", " ", "bs"}], "-", 
           RowBox[{"13", " ", "bt"}], "-", 
           RowBox[{"13", " ", "bu"}]}], ")"}], " ", "\[CapitalSigma]"}], "+", 
        
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"59", " ", 
            SuperscriptBox["cs", "2"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["ct", "2"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["cu", "2"]}]}], ")"}], " ", "k31"}], "+", 
        RowBox[{"317", " ", 
         SuperscriptBox["cs", "2"]}], "+", 
        RowBox[{"167", " ", 
         SuperscriptBox["ct", "2"]}], "+", 
        RowBox[{"167", " ", 
         SuperscriptBox["cu", "2"]}]}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"43", " ", "bs", " ", "BS"}], "+", 
           RowBox[{"bt", " ", "BT"}], "+", 
           RowBox[{"bu", " ", "BU"}]}], ")"}]}], "+", 
        RowBox[{"14", "  ", "k35"}], "+", 
        RowBox[{"3", " ", "k31", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "BS"}], "+", "BT", "+", "BU"}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"17", " ", "BS"}], "+", "BT", "+", "BU"}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "BS"}], "-", 
           RowBox[{"15", " ", "BT"}], "-", 
           RowBox[{"15", " ", "BU"}]}], ")"}], " ", "\[CapitalSigma]"}], "+", 
        
        RowBox[{
         FractionBox["65", "3"], " ", "\[CapitalSigma]", " ", "k31"}], "-", 
        RowBox[{
         FractionBox["7", "3"], " ", "\[CapitalSigma]", " ", "k35"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"43", " ", 
         SuperscriptBox["BS", "2"]}], "+", 
        SuperscriptBox["BT", "2"], "+", 
        SuperscriptBox["BU", "2"]}]}], "}"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"420", " ", "A310"}], "5040"], 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalSigma]"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[CapitalSigma]"}], ")"}]}], ",", "0"}], 
      "}"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3360", " ", "A320"}], "5040"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "\[CapitalSigma]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalSigma]"}], ")"}]}], ",", " ", 
       "\[CapitalSigma]", ",", "0"}], "}"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83875880989111*^9, 3.838758900732541*^9}, 
   3.8662181388399*^9, {3.866222626455326*^9, 3.866222635230295*^9}},
 ExpressionUUID -> "fe8433c1-0f70-4cbd-8206-5026325fda35"]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1280, 727},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "f96c6e19-9a39-4943-b49c-53993dd4bfa0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 100, 1, 35, "Subsubsection"],
Cell[683, 25, 438, 14, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1158, 44, 98, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[1281, 49, 105, 1, 44, "Subsection"],
Cell[1389, 52, 9504, 227, 188, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10930, 284, 157, 2, 36, "Subsection"],
Cell[11090, 288, 392, 11, 46, "Input"],
Cell[11485, 301, 1888, 55, 91, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13422, 362, 149, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[13596, 368, 490, 12, 46, "Subsection"],
Cell[14089, 382, 188, 4, 28, "Input"],
Cell[14280, 388, 494, 14, 68, "Input"],
Cell[14777, 404, 5784, 168, 211, "Input"],
Cell[20564, 574, 358, 8, 28, "Input"]
}, Closed]]
}, Open  ]],
Cell[20949, 586, 74, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[21048, 590, 208, 3, 50, "Section"],
Cell[CellGroupData[{
Cell[21281, 597, 337, 5, 44, "Subsection"],
Cell[21621, 604, 499, 15, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[22157, 624, 337, 5, 36, "Subsection"],
Cell[22497, 631, 872, 23, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[23406, 659, 385, 5, 36, "Subsection"],
Cell[23794, 666, 3686, 89, 110, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[27517, 760, 383, 5, 36, "Subsection"],
Cell[27903, 767, 7419, 177, 186, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[35359, 949, 384, 5, 36, "Subsection"],
Cell[35746, 956, 7356, 176, 186, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[43139, 1137, 431, 6, 36, "Subsection"],
Cell[43573, 1145, 6161, 151, 154, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[49771, 1301, 437, 6, 36, "Subsection"],
Cell[50211, 1309, 3148, 81, 116, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53408, 1396, 183, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[53616, 1403, 383, 5, 44, "Subsection"],
Cell[54002, 1410, 442, 12, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54481, 1427, 381, 5, 36, "Subsection"],
Cell[54865, 1434, 848, 24, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[55750, 1463, 431, 6, 36, "Subsection"],
Cell[56184, 1471, 2074, 53, 93, "Input"]
}, Closed]]
}, Open  ]],
Cell[58285, 1528, 19, 0, 64, "Section"],
Cell[58307, 1530, 19, 0, 50, "Section"],
Cell[CellGroupData[{
Cell[58351, 1534, 254, 4, 50, "Section"],
Cell[CellGroupData[{
Cell[58630, 1542, 108, 1, 44, "Subsection"],
Cell[58741, 1545, 1181, 32, 131, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59959, 1582, 181, 3, 44, "Subsection"],
Cell[60143, 1587, 457, 13, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[60637, 1605, 179, 3, 36, "Subsection"],
Cell[60819, 1610, 877, 23, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[61733, 1638, 185, 3, 36, "Subsection"],
Cell[61921, 1643, 3732, 89, 110, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[65690, 1737, 185, 3, 36, "Subsection"],
Cell[65878, 1742, 7575, 181, 186, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[73490, 1928, 181, 3, 36, "Subsection"],
Cell[73674, 1933, 13264, 315, 281, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[86975, 2253, 181, 3, 36, "Subsection"],
Cell[87159, 2258, 21051, 502, 376, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[108247, 2765, 183, 3, 36, "Subsection"],
Cell[108433, 2770, 29810, 708, 509, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[138280, 3483, 205, 5, 61, "Subsection"],
Cell[CellGroupData[{
Cell[138510, 3492, 1723, 52, 267, "Input"],
Cell[140236, 3546, 94, 1, 28, "Output"],
Cell[140333, 3549, 96, 1, 28, "Output"],
Cell[140432, 3552, 96, 1, 28, "Output"],
Cell[140531, 3555, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140662, 3561, 2582, 76, 210, "Input"],
Cell[143247, 3639, 315, 5, 28, "Output"],
Cell[143565, 3646, 315, 5, 28, "Output"],
Cell[143883, 3653, 315, 5, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[144237, 3663, 74, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[144336, 3667, 240, 3, 50, "Section"],
Cell[144579, 3672, 334, 7, 80, "Input"],
Cell[CellGroupData[{
Cell[144938, 3683, 171, 2, 44, "Subsection"],
Cell[145112, 3687, 363, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[145500, 3700, 2618, 68, 171, "Input"],
Cell[148121, 3770, 320, 5, 28, "Output"]
}, Open  ]],
Cell[148456, 3778, 160, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[148641, 3785, 96, 1, 28, "Input"],
Cell[148740, 3788, 13422, 335, 357, "Output"]
}, Open  ]],
Cell[162177, 4126, 214, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[162416, 4135, 2272, 65, 188, "Input"],
Cell[164691, 4202, 121, 2, 28, "Output"]
}, Open  ]],
Cell[164827, 4207, 265, 5, 31, "Input"],
Cell[165095, 4214, 2013, 59, 171, "Input"]
}, Open  ]]
}, Open  ]],
Cell[167135, 4277, 74, 0, 64, "Section"],
Cell[CellGroupData[{
Cell[167234, 4281, 361, 11, 51, "Section"],
Cell[167598, 4294, 4107, 115, 217, "Input"]
}, Open  ]]
}
]
*)


